A Generic Bundle Forwarding Interface

A generic interface for determining the next hop(s) for a DTN bundle is a valuable contribution to DTN research and development as it decouples the topology-independent elements of bundle processing from the topology-dependent forwarding decision. We introduce a concept that greatly increases flexibility regarding the evaluation and deployment of DTN forwarding and routing techniques and facilitates the development of software stacks applicable to heterogeneous topologies.

==> gfx/build_plantuml.sh <==
#!/bin/bash

for f in seq_forward seq_inject; do plantuml -tsvg $f.plantuml && rsvg-convert -f pdf -o $f.pdf $f.svg; done

